A contemporary science map through the lens of IEEE and ACM periodicals

ACM and IEEE are the two premier associations on computing and electrical/electronics engineering which publish and organize the great majority of periodicals and conferences, respectively, serving these disciplines. Science is a constantly evolving process, and these publication fora are expected to follow the trends. In this article, we focus on the periodicals published by the two associations and seek to detect and/or confirm any contemporary science trends as these are reflected to the periodical titles established recently. Our study is rather qualitative than quantitative, aiming at revealing patterns immediately comprehensible and validatable by the reader. Among the most notable patterns, we see a growing preference of both associations for the open access mode of publication; we also observe ACM's orientation toward AI-focused periodicals, and most importantly, a significant theme overlap among periodicals of the same association and this is valid for both ACM and IEEE.

==> periodicals.mac <==
\def\foofaaXSpace{%
 \ifx\foofaaletfoofaatoken\foofaasptoken\else%
  \ifx\foofaaletfoofaatoken\egroup\else%
   \ifx\foofaaletfoofaatoken\/\else%
    \ifx\foofaaletfoofaatoken\ \else%
     \ifx\foofaaletfoofaatoken\,\else%
      \ifx\foofaaletfoofaatoken~\else%
       \ifx\foofaaletfoofaatoken.\else%
        \ifx\foofaaletfoofaatoken!\else%
         \ifx\foofaaletfoofaatoken,\else%
          \ifx\foofaaletfoofaatoken:\else%
           \ifx\foofaaletfoofaatoken;\else%
            \ifx\foofaaletfoofaatoken?\else%
             \ifx\foofaaletfoofaatoken'\else%
              \ifx\foofaaletfoofaatoken`\else%
               \ifx\foofaaletfoofaatoken)\else%
                \ifx\foofaaletfoofaatoken]\else%
                 \ifx\foofaaletfoofaatoken\}\else%
                  \ifx\foofaaletfoofaatoken-\else%
                   \ifx\foofaaletfoofaatoken\foofaa\else%
                        \ifmmode\relax\else\space\fi%
                   \fi%
                  \fi%
                 \fi%
                \fi%
               \fi%
              \fi%
             \fi%
            \fi%
           \fi%
          \fi%
         \fi%
        \fi%
       \fi%
      \fi%
     \fi%
    \fi%
   \fi%
  \fi%
 \fi%
}
%EndXSpace

\DeclareRobustCommand\XSpace{\futurelet\foofaaletfoofaatoken\foofaaXSpace}
\let\xspace = \XSpace

\newcommand{\spbc}{\ensuremath{\mathcal{SPBC}}\XSpace}
\newcommand{\gbc}{\ensuremath{\mathcal{GBC}}\XSpace}
\newcommand{\sbc}{\ensuremath{\mathcal{SBC}}\XSpace}
\newcommand{\sgbc}{\ensuremath{\mathcal{SGBC}}\XSpace}
\newcommand{\sgebc}{\ensuremath{\mathcal{SGEBC}}\XSpace}


\def\ra{\rangle}
\def\la{\langle}
\def\ok{\marginpar{OK?}}
\def\add{\marginpar{ADD}}
\def\expl{\marginpar{EXPL}}


